A Study of Neural Collapse Phenomenon: Grassmannian Frame, Symmetry and Generalization

In this paper, we extend original Neural Collapse Phenomenon by proving Generalized Neural Collapse hypothesis. We obtain Grassmannian Frame structure from the optimization and generalization of classification. This structure maximally separates features of every two classes on a sphere and does not require a larger feature dimension than the number of classes. Out of curiosity about the symmetry of Grassmannian Frame, we conduct experiments to explore if models with different Grassmannian Frames have different performance. As a result, we discover the Symmetric Generalization phenomenon. We provide a theorem to explain Symmetric Generalization of permutation. However, the question of why different directions of features can lead to such different generalization is still open for future investigation.

==> code/animation.py <==

import torch
from torch import nn
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.animation as animation
import math
import time

SEED = 1000
np.random.seed(SEED)
torch.manual_seed(SEED)
torch.backends.cudnn.deterministic = True
torch.backends.cudnn.benchmark = False

L = 4

ite_num = 10000

plt.rcParams['axes.grid'] = False
fig = plt.figure(figsize=(5, 4))
ax = fig.add_subplot(autoscale_on=False, xlim=(-L, L), ylim=(-L, L))
ax.set_aspect('equal')
ax.axis('off')

class_num = 4
feature_num = 2

number_sample = np.array([20, 20, 20, 20])

class_color = [
    [31/255, 119/255, 180/255, 1],
    [255/255, 127/255, 14/255, 1],
    [44/255, 160/255, 44/255, 1 ],
    [214/255, 39/255, 40/255, 1],
]

all_number_sample = sum(number_sample)
cumsum_number_sample = np.cumsum(number_sample)

lines = []
lines_mean = []
lines_c = []
scats_c = []

feature = torch.nn.Linear(sum(number_sample), feature_num)
feature.weight.data = (torch.rand(feature_num, sum(number_sample)) - 0.5) * L
classifier = torch.nn.Linear(feature_num, class_num)
classifier.weight.data = (torch.rand(class_num, feature_num) - 0.5) * L

for i in range(class_num):
    line_c, = ax.plot([], [], '-', lw=4, color=[189/255, 189/255, 189/255], alpha=1)
    lines_c.append(line_c)

    line_mean, = ax.plot([], [], 'o-', lw=1, color=class_color[3])
    lines_mean.append(line_mean)

for i in range(all_number_sample):
    class_index = np.min(np.arange(class_num)[i < cumsum_number_sample])
    line, = ax.plot([0, feature.weight.data[0, i].item()], [0, feature.weight.data[1, i].item()], 'o', lw=1, color=class_color[class_index])
    lines.append(line)

scat_center_weight, = ax.plot([], [], 'o', lw=1)

labels = torch.zeros(sum(number_sample)).long()
for i in range(class_num-1, -1, -1):
    labels[: cumsum_number_sample[i]] = i

one_hot = torch.zeros(all_number_sample, class_num).bool()
one_hot[torch.arange(all_number_sample), labels] = True

softmax = torch.nn.Softmax(dim=0)
loss_fn = torch.nn.CrossEntropyLoss()

c = classifier.weight
f = feature.weight
print("classifier: ", c.shape)
print("feature: ", f.shape)

aa = 3

optimizer = torch.optim.SGD(
    [
        {"params": feature.parameters(), "lr":0.22, "momentum":0.9},
        {"params": classifier.parameters(), "lr":0.22, "momentum":0.9},
    ]
)

time_template = r'index = %d, CE = %.4f, $\ell_{2}$ norm = %.4f'
time_text = ax.text(0.02, 1, '', transform=ax.transAxes)

feature_save = []
class_save = []
losses = []

def animate(i):
    print("ite: ", i)

    pred = torch.mm(c , f)
    loss_ce = torch.nn.functional.cross_entropy(input=pred.T, target=labels)
    loss_l2 = 1e-1 * torch.norm(c)  + 1.8e-2 * torch.norm(f)
    loss = loss_l2 + loss_ce

    feature.zero_grad()
    classifier.zero_grad()
    loss.backward()
    optimizer.step()

    with torch.no_grad():
        for class_index, (line_c, line_mean) in enumerate(zip(lines_c, lines_mean)):
            thisx_c = [0, c[class_index, 0].item()]
            thisy_c = [0, c[class_index, 1].item()]
            thisx_mean = [999, torch.mean(f[0, one_hot[:, class_index]]).item()]
            thisy_mean = [999, torch.mean(f[1, one_hot[:, class_index]]).item()]
            line_c.set_data(thisx_c, thisy_c)

        for sample_index, line in enumerate(lines):
            if aa == 1:
                thisx = [999, f_[0, sample_index].item()]
                thisy = [999, f_[1, sample_index].item()]
            elif aa in (2, 3, 4):
                thisx = [999, f[0, sample_index].item()]
                thisy = [999, f[1, sample_index].item()]
            elif aa == 5:
                thisx = [999, f[0, sample_index].item()]
                thisy = [999, f[1, sample_index].item()]
            line.set_data(thisx, thisy)

    print("index:", i, "loss:", loss.item())
    time_text.set_text(time_template % (i, loss_ce.item(), loss_l2.item()))
    losses.append(loss_ce.item())

def init_func():
    pass

ani = animation.FuncAnimation(fig, animate, ite_num, interval=10, init_func=init_func)
plt.show()


==> code/generate_grass.py <==
import torch
SEED = 1000
torch.manual_seed(SEED)
torch.backends.cudnn.deterministic = True
torch.backends.cudnn.benchmark = False

def generate_permutation_matrix(dimension):
    return torch.eye(dimension)[torch.randperm(dimension), :]

def generate_rotation_matrix(dimension):
    A = torch.randn(dimension, dimension)
    orthorganal = torch.linalg.matrix_exp(A - A.T)
    return orthorganal

def generate_grass_frame(class_num, feature_num):
    feature = torch.nn.Linear(class_num, feature_num)
    classifier = torch.nn.Linear(feature_num, class_num)
    labels = torch.range(0, class_num-1).long()
    softmax = torch.nn.Softmax(dim=0)
    optimizer = torch.optim.SGD([
        {"params": feature.parameters(), "lr":0.1},
        {"params": classifier.parameters(), "lr":0.1}
    ])
    for i in range(1000):
        pred = torch.mm(classifier.weight , feature.weight)
        loss_ce = torch.nn.functional.cross_entropy(input=pred.T, target=labels)
        loss_l2 = 1e-1 * (torch.norm(classifier.weight) + torch.norm(feature.weight))
        loss = loss_l2 + loss_ce
        feature.zero_grad()
        classifier.zero_grad()
        loss.backward()
        optimizer.step()
        print("index: {} loss: {}".format(i, loss.item()))

    print(feature.weight.shape) # [feature_num, class_num]
    return feature.weight

if __name__ == "__main__":
    class_num = 4
    feature_num = 2
    grass_frame = generate_grass_frame(class_num, feature_num)
    permutation = generate_permutation_matrix(class_num)
    rotation = generate_rotation_matrix(feature_num)
    grass_frame = rotation @ grass_frame @ permutation
    torch.save(grass_frame, "save_path")
